Data-Efficient Mutual Information Neural Estimator

Measuring Mutual Information (MI) between high-dimensional, continuous, random variables from observed samples has wide theoretical and practical applications. Recent work, MINE (Belghazi et al. 2018), focused on estimating tight variational lower bounds of MI using neural networks, but assumed unlimited supply of samples to prevent overfitting. In real world applications, data is not always available at a surplus. In this work, we focus on improving data efficiency and propose a Data-Efficient MINE Estimator (DEMINE), by developing a relaxed predictive MI lower bound that can be estimated at higher data efficiency by orders of magnitudes. The predictive MI lower bound also enables us to develop a new meta-learning approach using task augmentation, Meta-DEMINE, to improve generalization of the network and further boost estimation accuracy empirically. With improved data-efficiency, our estimators enables statistical testing of dependency at practical dataset sizes. We demonstrate the effectiveness of our estimators on synthetic benchmarks and a real world fMRI data, with application of inter-subject correlation analysis.

==> images/plot_result_1d_gaussian.py <==


import numpy
import matplotlib.pyplot as plt
import math

mi_kraskov={};
mi_kraskov['0.0']={}
mi_kraskov['0.1']={}
mi_kraskov['0.3']={}
mi_kraskov['0.5']={}
mi_kraskov['0.7']={}

mi_kraskov['0.0']['100']=[0,0.059274,0.094659,0.028576,0.029772,0,0,0.096525,0,0];
mi_kraskov['0.0']['300']=[0.017296,0.008169,0,0,0,0,0,0,0,0,];
mi_kraskov['0.0']['1000']=[0.022409,0.026712,0,0,0,0.001324,0.017113,0.000798,0,0];
mi_kraskov['0.0']['3000']=[0.001733,0.004802,0,0.009642,0,0.010642,0.01979,0.005227,0,0.021906];

mi_kraskov['0.1']['100']=[0.040579,0.099649,0.090716,0.035246,0,0.028611,0,0.148801,0,0];
mi_kraskov['0.1']['300']=[0.044319,0.029284,0.037849,0,0,0.004268,0.009238,0,0,0.016923];
mi_kraskov['0.1']['1000']=[0.050925,0.04374,0,0.010242,0.007004,0.019296,0.043095,0.023068,0.005055,0.011393];
mi_kraskov['0.1']['3000']=[0.022376,0.027551,0.015695,0.036241,0,0.035499,0.041234,0.021637,0.01092,0.040483];

mi_kraskov['0.3']['100']=[0.238787,0.27171,0.219168,0.097906,0.127394,0.249662,0.142869,0.415016,0.107693,0.196535];
mi_kraskov['0.3']['300']=[0.186338,0.197918,0.202939,0.17222,0.142246,0.174576,0.173971,0.202633,0.090268,0.196369];
mi_kraskov['0.3']['1000']=[0.207361,0.197816,0.150901,0.171356,0.159901,0.187267,0.210603,0.199563,0.161679,0.181564];
mi_kraskov['0.3']['3000']=[0.181109,0.197885,0.183629,0.196378,0.149613,0.195302,0.202287,0.192513,0.17877,0.191726];

mi_kraskov['0.5']['100']=[0.587085,0.577058,0.559375,0.392923,0.387788,0.554994,0.500336,0.781046,0.415173,0.576007];
mi_kraskov['0.5']['300']=[0.517865,0.532808,0.537803,0.498046,0.478605,0.520736,0.501793,0.559167,0.424191,0.52528];
mi_kraskov['0.5']['1000']=[0.525845,0.525254,0.484014,0.507113,0.489964,0.531896,0.538614,0.527157,0.491871,0.51182];
mi_kraskov['0.5']['3000']=[0.514824,0.530944,0.519731,0.531773,0.479682,0.521323,0.536327,0.525712,0.510352,0.517751];

mi_kraskov['0.7']['100']=[1.146856,1.126949,1.046078,1.005916,0.907203,1.146159,1.040561,1.306522,0.931244,1.145389];
mi_kraskov['0.7']['300']=[1.050017,1.095791,1.119025,1.055495,1.052612,1.108799,1.090438,1.148139,0.983239,1.064464];
mi_kraskov['0.7']['1000']=[1.06904877,1.08171353,1.060549953,1.064595334,1.063642563,1.097101816,1.111596813,1.098684089,1.059007493,1.071574848];
mi_kraskov['0.7']['3000']=[1.08292831,1.099864983,1.080941243,1.10066096,1.052329026,1.092191238,1.093224434,1.083440514,1.068316795,1.069265103];


mi_mine={};
mi_mine['0.0']={}
mi_mine['0.1']={}
mi_mine['0.3']={}
mi_mine['0.5']={}
mi_mine['0.7']={}

mi_mine['0.0']['100']=[0.013942,0.01187,0.016759,0.011631,0.029172,0.017582,0.006587,0.04367,0.013814,0.006897];
mi_mine['0.0']['300']=[0.009974,0.003512,0.014124,0.007768,0.0029,0.000805,0.000106,0.002542,0.003306,0.000037];
mi_mine['0.0']['1000']=[-0.000022,0.000287,0.001955,0.000232,0.00034,0.000657,0.002197,0.000065,0.002502,0.000029];
mi_mine['0.0']['3000']=[0.000961,0.000001,0.000285,0.001112,0.00004,-0.000577,0.000822,0.001673,0.000673,0.001328];

mi_mine['0.1']['100']=[0.024602,0.036347,0.02558,0.007631,0.025111,0.052565,0.034139,0.099086,0.027451,0.052035];
mi_mine['0.1']['300']=[0.019358,0.01293,0.020317,0.021864,0.015263,0.02989,0.012275,0.032624,0.008606,0.02082];
mi_mine['0.1']['1000']=[0.018087,0.014219,0.018391,0.016621,0.01575,0.015391,0.022226,0.020412,0.012483,0.018961];
mi_mine['0.1']['3000']=[0.020994,0.022581,0.024291,0.022763,0.017564,0.020894,0.023253,0.0186,0.020092,0.017675];


mi_mine['0.3']['100']=[0.162599,0.18101,0.132904,0.108832,0.130409,0.192454,0.173545,0.266161,0.138483,0.219808];
mi_mine['0.3']['300']=[0.174955,0.154299,0.167127,0.173061,0.165206,0.196823,0.157247,0.209066,0.144374,0.179819];
mi_mine['0.3']['1000']=[0.174281,0.166697,0.171286,0.171835,0.168609,0.172576,0.180926,0.184256,0.15822,0.171403];
mi_mine['0.3']['3000']=[0.180287,0.183839,0.18865,0.183606,0.170925,0.179856,0.188491,0.174643,0.177126,0.171511];

mi_mine['0.5']['100']=[0.469745,0.490803,0.447781,0.411272,0.415734,0.535843,0.489701,0.659366,0.442769,0.556105];
mi_mine['0.5']['300']=[0.404001,0.4323,0.363953,0.420965,0.441832,0.48765,0.448418,0.391674,0.292188,0.447062];
mi_mine['0.5']['1000']=[0.494753,0.486904,0.483672,0.498073,0.491242,0.487216,0.50274,0.511959,0.470285,0.492667];
mi_mine['0.5']['3000']=[0.49881,0.501311,0.496385,0.502584,0.487399,0.497533,0.51121,0.487392,0.493418,0.487102];

mi_mine['0.7']['100']=[1.016865,1.073163,0.983273,0.944846,0.94716,1.112405,1.01501,1.186805,0.955466,1.117099];
mi_mine['0.7']['300']=[1.014555,1.000817,1.022546,1.035417,1.006331,1.045024,0.994257,1.074857,0.980139,1.028375];
mi_mine['0.7']['1000']=[1.023402,1.014529,1.018483,1.031778,1.015777,1.014425,1.030807,0.993933,0.988117,1.016538];
mi_mine['0.7']['3000']=[1.037061,1.035233,1.049052,1.042529,1.015865,1.031421,1.048415,1.028605,1.030553,1.020466];


mi_neuralmi_base={};
mi_neuralmi_base['0.0']={}
mi_neuralmi_base['0.1']={}
mi_neuralmi_base['0.3']={}
mi_neuralmi_base['0.5']={}
mi_neuralmi_base['0.7']={}

mi_neuralmi_base['0.0']['100']=[-0.063616,-0.041282,-0.104583,-0.05519,-0.043956,-0.01704,-0.022275,-0.040628,-0.009744,-0.042167];
mi_neuralmi_base['0.0']['300']=[-0.010009,-0.008823,-0.003138,-0.010912,-0.000209,-0.023995,-0.009116,-0.000666,-0.007332,-0.00183];
mi_neuralmi_base['0.0']['1000']=[-0.005947,-0.000984,-0.004794,-0.002889,-0.001029,-0.004859,-0.000935,-0.006031,0.000167,0.001343];
mi_neuralmi_base['0.0']['3000']=[-0.008237,-0.00013,-0.000934,-0.00315,-0.001962,-0.003481,-0.005692,-0.000023,-0.005728,-0.00162];

mi_neuralmi_base['0.1']['100']=[-0.026678,-0.006024,-0.033098,0.028396,-0.102304,-0.017437,0.018359,-0.066857,0.001697,-0.027648];
mi_neuralmi_base['0.1']['300']=[-0.000832,0.015153,0.030042,0.021719,0.022248,-0.012234,0.018555,0.02706,0.003781,0.015293];
mi_neuralmi_base['0.1']['1000']=[0.010885,0.009661,0.021835,0.017974,0.014692,0.025513,0.025985,0.014468,0.009573,0.032809];
mi_neuralmi_base['0.1']['3000']=[0.01366,0.023861,0.019277,0.018977,0.019431,0.016792,0.018662,0.018156,0.018224,0.028464];

mi_neuralmi_base['0.3']['100']=[0.124781,0.171201,0.135105,0.204363,0.165124,0.139989,0.177852,0.135136,0.24608,0.105517];
mi_neuralmi_base['0.3']['300']=[0.131872,0.164966,0.219857,0.195496,0.183787,0.124898,0.17467,0.172892,0.142226,0.167486];
mi_neuralmi_base['0.3']['1000']=[0.154398,0.167287,0.191403,0.176811,0.159997,0.190203,0.191065,0.163539,0.142898,0.217292];
mi_neuralmi_base['0.3']['3000']=[0.164954,0.190142,0.177823,0.177545,0.17636,0.179082,0.177919,0.17149,0.179407,0.206321];

mi_neuralmi_base['0.5']['100']=[0.459797,0.417098,0.383957,0.488514,0.476411,0.429971,0.350393,0.355494,0.507677,0.364732];
mi_neuralmi_base['0.5']['300']=[0.317082,0.446901,0.53607,0.455091,0.475416,0.412549,0.377286,0.469138,0.420781,0.444138];
mi_neuralmi_base['0.5']['1000']=[0.465488,0.483009,0.519873,0.494573,0.471378,0.51709,0.505662,0.471473,0.449168,0.554399];
mi_neuralmi_base['0.5']['3000']=[0.47377,0.510636,0.498502,0.491006,0.48443,0.498405,0.496455,0.484414,0.496242,0.530866];

mi_neuralmi_base['0.7']['100']=[0.958866,1.039716,0.831786,0.996843,1.048242,0.902331,0.878656,0.815839,1.105783,0.896669];
mi_neuralmi_base['0.7']['300']=[0.948704,0.977617,1.04811,1.03695,1.015344,0.93605,1.009243,0.997872,0.962916,1.009131];
mi_neuralmi_base['0.7']['1000']=[0.98262,1.00808,1.038452,1.023707,0.985907,1.049242,1.03308,0.988376,0.958839,1.086458];
mi_neuralmi_base['0.7']['3000']=[1.007144,1.048061,1.030607,1.019224,1.028381,1.030322,1.025114,1.008946,1.034491,1.076783];



mi_neuralmi_meta={};
mi_neuralmi_meta['0.0']={}
mi_neuralmi_meta['0.1']={}
mi_neuralmi_meta['0.3']={}
mi_neuralmi_meta['0.5']={}
mi_neuralmi_meta['0.7']={}

mi_neuralmi_meta['0.0']['100']=[-0.10963,-0.082598,-0.164555,-0.113805,-0.133708,-0.117185,-0.117652,-0.099454,-0.056955,-0.156941];
mi_neuralmi_meta['0.0']['300']=[-0.000149,-0.000022,0.000038,-0.000086,-0.000062,0.000002,-0.000132,-0.00001,0.000017,-0.000006];
mi_neuralmi_meta['0.0']['1000']=[-0.000004,-0.001105,-0.000008,-0.000004,-0.000012,-0.000004,-0.000292,0,-0.000006,-0.000275];
mi_neuralmi_meta['0.0']['3000']=[];

mi_neuralmi_meta['0.1']['100']=[-0.021581,-0.018325,-0.116899,-0.046824,-0.060033,-0.077813,-0.116223,-0.087423,0.002432,-0.097995];
mi_neuralmi_meta['0.1']['300']=[0.005965,0.01678,0.038094,0.032697,0.025111,0.007183,0.022492,0.030719,0.007373,0.021238];
mi_neuralmi_meta['0.1']['1000']=[0.0101,0.015708,0.023423,0.019585,0.015208,0.024045,0.02602,0.013885,0.008446,0.033573];
mi_neuralmi_meta['0.1']['3000']=[];

mi_neuralmi_meta['0.3']['100']=[0.148884,0.1921,0.126264,0.167254,0.184197,0.09519,0.089647,0.111837,0.250878,0.068875];
mi_neuralmi_meta['0.3']['300']=[0.132986,0.161913,0.225083,0.213796,0.182679,0.135679,0.182993,0.206631,0.141775,0.175256];
mi_neuralmi_meta['0.3']['1000']=[0.153389,0.171093,0.192787,0.180595,0.164397,0.192437,0.196652,0.167366,0.146824,0.221173];
mi_neuralmi_meta['0.3']['3000']=[];

mi_neuralmi_meta['0.5']['100']=[0.437916,0.444046,0.395836,0.503985,0.47024,0.43671,0.367791,0.374722,0.546474,0.385704];
mi_neuralmi_meta['0.5']['300']=[0.4082,0.469862,0.536886,0.522762,0.492117,0.417023,0.468168,0.480229,0.433283,0.475379];
mi_neuralmi_meta['0.5']['1000']=[0.463246,0.48352,0.515513,0.493554,0.477331,0.512974,0.509959,0.477692,0.448264,0.558347];
mi_neuralmi_meta['0.5']['3000']=[];

mi_neuralmi_meta['0.7']['100']=[0.966495,1.027266,0.83811,0.993261,1.006823,0.896739,0.898722,0.836583,1.074271,0.901961];
mi_neuralmi_meta['0.7']['300']=[0.9265,0.996952,1.078841,1.015495,1.004557,0.922826,1.014312,1.008368,0.978483,1.026114];
mi_neuralmi_meta['0.7']['1000']=[0.97239,1.001302,1.048186,1.01955,1.000768,1.041103,1.034896,0.976653,0.960465,1.08968];
mi_neuralmi_meta['0.7']['3000']=[];

mi_est={}
mi_est['0.0']=0
mi_est['0.1']=0.02
mi_est['0.3']=0.18
mi_est['0.5']=0.511
mi_est['0.7']=1.072

model={}
model['0.0']={}
model['0.1']={}
model['0.3']={}
model['0.5']={}
model['0.7']={}

model['0.0']['100']=(32,3)
model['0.0']['300']=(256,3)
model['0.0']['1000']=(32,3)
model['0.0']['3000']=(256,4)

model['0.1']['100']=(64,4)
model['0.1']['300']=(64,2)
model['0.1']['1000']=(32,2)
model['0.1']['3000']=(64,3)

model['0.3']['100']=(32,2)
model['0.3']['300']=(32,4)
model['0.3']['1000']=(32,2)
model['0.3']['3000']=(64,2)

model['0.5']['100']=(256,3)
model['0.5']['300']=(64,2)
model['0.5']['1000']=(64,3)
model['0.5']['3000']=(64,3)

model['0.7']['100']=(32,2)
model['0.7']['300']=(32,4)
model['0.7']['1000']=(256,2)
model['0.7']['3000']=(32,3)


#Generate table
for rho in []:#'0.0','0.1','0.3','0.5','0.7']:
	f=open('1D_gaussian_rho_%s.tex'%rho,'w');
	f.write('\\begin{table*}[t] \n');
	f.write('\\caption{1D Gaussian $\\rho=%s$} \n'%rho);
	f.write('\\centering \n')
	f.write('\\footnotesize \n')
	f.write('\\begin{tabular}{l | c c c } \n')
	f.write('\\toprule \n')

	f.write('Approach & \\multicolumn{3}{c}{Number of samples}  \\\\ \n' )
	f.write(' & 200 & 600 & 2000 \\\\ \n' )
	f.write('\\midrule \n')
	
	#Kraskov
	f.write('MI-Kraskov ')
	for dset_sz in ['100','300','1000']:#,'3000']:
		mi=mi_kraskov[rho][dset_sz];
		mi=sum(mi)/len(mi);
		f.write(' & %.3f '%mi);
	
	f.write('\\\\ \n')
	
	#MINE-f
	f.write('\\textit{MINE-f} ES ')
	for dset_sz in ['100','300','1000']:#,'3000']:
		nh=model[rho][dset_sz][0]
		nlayers=model[rho][dset_sz][1]
		mi=mi_mine[rho][dset_sz];
		mi=sum(mi)/len(mi);
		d=nh*1+nh+(nlayers-1)*(nh*nh+nh)+2;
		eps=math.sqrt(2*9*(d*math.log(16*0.1*1*math.sqrt(d)/3)+2*d*3+math.log(2/0.05))/float(dset_sz));
		if mi-eps>0:
			f.write('& \\textbf{%.3f $\\pm$ %.3f} '%(mi,eps));
		else:
			f.write('& %.3f $\\pm$ %.3f '%(mi,eps));
		
	
	f.write('\\\\ \n')
	
	
	#NeuralMI
	f.write('\\basealgo')
	for dset_sz in ['100','300','1000']:#,'3000']:
		mi=mi_neuralmi_base[rho][dset_sz];
		mi=sum(mi)/len(mi);
		epsA=(8*9*math.log(4/0.05)/float(dset_sz))**0.5;
		epsB=math.exp(3)*(2*math.log(4/0.05))**0.5/float(dset_sz);
		eps=max(epsA,epsB)
		if mi-eps>0:
			f.write('& \\textbf{%.3f $\\pm$ %.3f} '%(mi,eps));
		else:
			f.write('& %.3f $\\pm$ %.3f '%(mi,eps));
	
	f.write('\\\\ \n')
	
	
	#NeuralMI-meta
	f.write('\\metaalgo')
	for dset_sz in ['100','300','1000']:#,'3000']:
		try:
			mi=mi_neuralmi_meta[rho][dset_sz];
			mi=sum(mi)/len(mi);
		except:
			mi=0;
		
		epsA=(8*9*math.log(4/0.05)/float(dset_sz))**0.5;
		epsB=math.exp(3)*(2*math.log(4/0.05))**0.5/float(dset_sz);
		eps=max(epsA,epsB)
		if mi-eps>0:
			f.write('& \\textbf{%.3f $\\pm$ %.3f}'%(mi,eps));
		else:
			f.write('& %.3f $\\pm$ %.3f '%(mi,eps));
	
	
	f.write('\\\\ \n')
	
	f.write('\\bottomrule \n')
	f.write('\\end{tabular} \n')
	f.write('\\label{table:1d_gaussian_rho%s} \n'%rho)
	f.write('\\end{table*} \n')
	f.close();


#Generate table
for rhos in [['0.0','0.1'],['0.3','0.5'],['0.7']]:
	srhos=''.join(['_%s'%rho for rho in rhos]);
	nrhos=len(rhos);
	f=open('1D_gaussian_rho%s.tex'%srhos,'w');
	f.write('\\begin{table*}[t] \n');
	f.write('\\caption{1D Gaussian $\\rho$} \n');
	f.write('\\centering \n')
	f.write('\\footnotesize \n')
	f.write('\\begin{tabular}{l %s } \n'%('| c c c '*nrhos))
	f.write('\\toprule \n')

	f.write('Approach %s \\\\ \n'%(''.join(['& \\multicolumn{3}{c}{1D Gaussian $\\rho=%s$} '%rho for rho in rhos])) )
	f.write(' %s\\\\ \n'%('& 200 & 600 & 2000 '*nrhos) )
	f.write('\\midrule \n')
	
	#Kraskov
	f.write('MI-Kraskov ')
	for rho in rhos:
		for dset_sz in ['100','300','1000']:#,'3000']:
			mi=mi_kraskov[rho][dset_sz];
			mi=sum(mi)/len(mi);
			f.write(' & %.3f '%mi);
	
	f.write('\\\\ \n')
	
	#MINE-f
	f.write('\\textit{MINE-f} ES ')
	for rho in rhos:
		for dset_sz in ['100','300','1000']:#,'3000']:
			nh=model[rho][dset_sz][0]
			nlayers=model[rho][dset_sz][1]
			mi=mi_mine[rho][dset_sz];
			mi=sum(mi)/len(mi);
			d=nh*1+nh+(nlayers-1)*(nh*nh+nh)+2;
			eps=math.sqrt(2*9*(d*math.log(16*0.1*1*math.sqrt(d)/3)+2*d*3+math.log(2/0.05))/float(dset_sz));
			if mi-eps>0:
				f.write('& \\textbf{%.3f $\\pm$ %.3f} '%(mi,eps));
			else:
				f.write('& %.3f $\\pm$ %.3f '%(mi,eps));
		
	
	f.write('\\\\ \n')
	
	
	#NeuralMI
	f.write('\\basealgo')
	for rho in rhos:
		for dset_sz in ['100','300','1000']:#,'3000']:
			mi=mi_neuralmi_base[rho][dset_sz];
			mi=sum(mi)/len(mi);
			epsA=(8*9*math.log(4/0.05)/float(dset_sz))**0.5;
			epsB=math.exp(3)*(2*math.log(4/0.05))**0.5/float(dset_sz);
			eps=max(epsA,epsB)
			if mi-eps>0:
				f.write('& \\textbf{%.3f $\\pm$ %.3f} '%(mi,eps));
			else:
				f.write('& %.3f $\\pm$ %.3f '%(mi,eps));
	
	f.write('\\\\ \n')
	
	
	#NeuralMI-meta
	f.write('\\metaalgo')
	for rho in rhos:
		for dset_sz in ['100','300','1000']:#,'3000']:
			try:
				mi=mi_neuralmi_meta[rho][dset_sz];
				mi=sum(mi)/len(mi);
			except:
				mi=0;
			
			epsA=(8*9*math.log(4/0.05)/float(dset_sz))**0.5;
			epsB=math.exp(3)*(2*math.log(4/0.05))**0.5/float(dset_sz);
			eps=max(epsA,epsB)
			if mi-eps>0:
				f.write('& \\textbf{%.3f $\\pm$ %.3f}'%(mi,eps));
			else:
				f.write('& %.3f $\\pm$ %.3f '%(mi,eps));
	
	
	f.write('\\\\ \n')
	
	#Ground Truth
	f.write('\\midrule \n')
	f.write('Ground Truth %s \\\\ \n'%(''.join(['& \\multicolumn{3}{c}{%.3f} '%mi_est[rho] for rho in rhos])) )
	
	f.write('\\bottomrule \n')
	f.write('\\end{tabular} \n')
	f.write('\\label{table:1d_gaussian_rho%s} \n'%srhos)
	f.write('\\end{table*} \n')
	f.close();


#Generate Figure
for rho in ['0.0','0.1','0.3','0.5','0.7']:
	fig=plt.figure(figsize=(13,2.8));
	ax=plt.gca()
	mi=mi_est[rho];
	ax.set_ylim([-0.35,mi+0.4])
	ax.axhline(mi,color='black')
	ax2=ax.twiny();
	offsetx=0;
	xticks=[];
	xticks2=[-5];
	xtick_labels=[];
	xtick_labels2=['1D Gaussian ρ=%s'%rho];
	for dset_sz in ['100','300','1000']:#,'3000']:
		nh=model[rho][dset_sz][0]
		nlayers=model[rho][dset_sz][1]
		#Kraskov
		x=numpy.asarray(range(10)).astype('float')+offsetx;
		y=numpy.asarray(mi_kraskov[rho][dset_sz]);
		plt.scatter(x,y,c=plt.cm.get_cmap('tab10')(0),marker='d');
		xticks.append(offsetx+5);
		xtick_labels.append('MI-Kraskov')
		
		#MINE
		x=numpy.asarray(range(10)).astype('float')+offsetx+15;
		y=numpy.asarray(mi_mine[rho][dset_sz]);
		d=nh*1+nh+(nlayers-1)*(nh*nh+nh)+2;
		eps=math.sqrt(2*9*(d*math.log(16*0.1*1*math.sqrt(d)/3)+2*d*3+math.log(2/0.05))/float(dset_sz));
		yerr=[eps for item in y];
		plt.scatter(x,y,c=plt.cm.get_cmap('tab10')(1),marker='d');
		plt.errorbar(x,y,yerr=yerr,fmt='none',ecolor=plt.cm.get_cmap('tab10')(1),elinewidth=0.5,capsize=2,marker='d')
		xticks.append(offsetx+20);
		xtick_labels.append('MINE-f ES')
		
		#base
		x=numpy.asarray(range(10)).astype('float')+offsetx+30;
		y=numpy.asarray(mi_neuralmi_base[rho][dset_sz]);
		epsA=(8*9*math.log(4/0.05)/float(dset_sz))**0.5;
		epsB=math.exp(3)*(2*math.log(4/0.05))**0.5/float(dset_sz);
		eps=max(epsA,epsB)
		yerr=[eps for item in y];
		plt.scatter(x,y,c=plt.cm.get_cmap('tab10')(2),marker='d');
		plt.errorbar(x,y,yerr=yerr,fmt='none',ecolor=plt.cm.get_cmap('tab10')(2),elinewidth=0.5,capsize=2,marker='d')
		xticks.append(offsetx+35);
		xtick_labels.append('NeuralMI')
		
		#meta
		try:
			x=numpy.asarray(range(10)).astype('float')+offsetx+45;
			y=numpy.asarray(mi_neuralmi_meta[rho][dset_sz]);
			plt.scatter(x,y,c=plt.cm.get_cmap('tab10')(3),marker='d');
			yerr=[eps for item in y];
			plt.errorbar(x,y,yerr=yerr,fmt='none',ecolor=plt.cm.get_cmap('tab10')(3),elinewidth=0.5,capsize=2,marker='d')
		except:
			pass;
		
		xticks.append(offsetx+50);
		xtick_labels.append('NeuralMI-meta')
		xticks2.append(offsetx+30);
		xtick_labels2.append('%d samples'%(int(dset_sz)*2));
		offsetx=offsetx+70;
	
	ax.set_xlim((-5,offsetx-15))
	ax2.set_xlim((-5,offsetx-15))
	ax.set_xticks(xticks)
	ax.set_xticklabels(xtick_labels,rotation=25)
	ax2.set_xticks(xticks2)
	ax2.set_xticklabels(xtick_labels2)
	ax.set_ylabel('Mutual Information (nats)')
	
	fig.tight_layout()
	fig.savefig('1D_rho%s.png'%rho);


==> images/plot_result_nd_gaussian.py <==


import numpy
import matplotlib.pyplot as plt
import math

mi_kraskov={};
mi_kraskov['0.05']={}
mi_kraskov['0.10']={}
mi_kraskov['0.15']={}
mi_kraskov['0.20']={}
mi_kraskov['0.25']={}

mi_kraskov['0.05']['100']=[0.066541,0,0,0,0.028919,0.022532,0.089858,0.034498,0.022967,0];
mi_kraskov['0.05']['300']=[0.06098,0.02598,0.019909,0.008107,0.043658,0.011916,0.093532,0,0,0.058449];
mi_kraskov['0.05']['1000']=[0.053677,0.028268,0.028859,0.008216,0.064653,0.015305,0.051965,0.003716,0.015011,0.026584];
mi_kraskov['0.05']['3000']=[0.020985,0.032326,0.065889,0.03136,0.032601,0.019971,0.023878,0.018929,0.043758,0.026006];

mi_kraskov['0.10']['100']=[0.096552,0.039715,0.01224,0.002759,0.080897,0.071168,0.080026,0.10017,0.054594,0];
mi_kraskov['0.10']['300']=[0.122626,0.071813,0.102162,0.054482,0.094834,0.072279,0.136282,0.054225,0.052286,0.099829];
mi_kraskov['0.10']['1000']=[0.134655,0.095827,0.107267,0.076389,0.13058,0.092436,0.116625,0.084851,0.086979,0.098915];
mi_kraskov['0.10']['3000']=[0.101507,0.109616,0.148848,0.112718,0.105636,0.099637,0.099494,0.096552,0.120834,0.104701];

mi_kraskov['0.15']['100']=[0.16566,0.132386,0.047795,0.083643,0.146061,0.155463,0.170858,0.171117,0.120698,0.049548];
mi_kraskov['0.15']['300']=[0.215064,0.155884,0.205106,0.146734,0.174955,0.192027,0.234948,0.167161,0.148576,0.163633];
mi_kraskov['0.15']['1000']=[0.252476,0.219131,0.224207,0.195621,0.232337,0.201993,0.238185,0.203861,0.201601,0.206434];
mi_kraskov['0.15']['3000']=[0.229251,0.237987,0.280613,0.250343,0.235086,0.225392,0.231983,0.221607,0.24849,0.237655];

mi_kraskov['0.20']['100']=[0.298353,0.201556,0.129963,0.209275,0.245579,0.241434,0.283149,0.28223,0.229894,0.18426];
mi_kraskov['0.20']['300']=[0.343596,0.280405,0.342003,0.284014,0.295904,0.327459,0.361403,0.285664,0.268674,0.281609];
mi_kraskov['0.20']['1000']=[0.404006,0.385203,0.377481,0.352578,0.385803,0.36035,0.399219,0.361507,0.355224,0.361654];
mi_kraskov['0.20']['3000']=[0.414601,0.418849,0.456797,0.436824,0.416958,0.405241,0.416633,0.397753,0.425751,0.42021];

mi_kraskov['0.25']['100']=[0.421312,0.34453,0.276256,0.340508,0.38559,0.36681,0.430988,0.422796,0.351426,0.297481];
mi_kraskov['0.25']['300']=[0.50928,0.448218,0.512954,0.457249,0.439142,0.481235,0.521378,0.463729,0.410054,0.426574];
mi_kraskov['0.25']['1000']=[0.604218,0.588619,0.5748,0.556532,0.581421,0.56183,0.597106,0.551954,0.550973,0.579285];
mi_kraskov['0.25']['3000']=[0.647235,0.648773,0.686249,0.669011,0.639288,0.627884,0.640003,0.629759,0.665998,0.658128];

mi_mine={};
mi_mine['0.05']={}
mi_mine['0.10']={}
mi_mine['0.15']={}
mi_mine['0.20']={}
mi_mine['0.25']={}

mi_mine['0.05']['100']=[0.125465,0.117125,0.132873,0.167865,0.165948,0.111758,0.142233,0.154429,0.151782,0.131346];
mi_mine['0.05']['300']=[0.026625,0.005787,0.009338,0.021486,0.02464,0.011046,0.031174,-0.027835,0.027858,0.013539];
mi_mine['0.05']['1000']=[0.028178,0.030197,0.0153,0.035676,0.017441,0.018251,0.033911,0.020555,0.017283,0.026223];
mi_mine['0.05']['3000']=[0.048096,0.050812,0.053842,0.053871,0.045799,0.05047,0.047294,0.050138,0.046253,0.047628];

mi_mine['0.10']['100']=[0.114628,0.114322,0.143562,0.171513,0.106885,0.144691,0.136611,0.139887,0.120543,0.105333];
mi_mine['0.10']['300']=[0.251044,0.252694,0.253165,0.259154,0.21566,0.225466,0.263836,0.225747,0.232962,0.222087];
mi_mine['0.10']['1000']=[0.198942,0.213545,0.204864,0.216008,0.187543,0.194667,0.216816,0.186945,0.197637,0.206908];
mi_mine['0.10']['3000']=[0.19276,0.195811,0.209454,0.204394,0.184217,0.197887,0.195297,0.198368,0.195198,0.196404];

mi_mine['0.15']['100']=[0.650822,0.652642,0.652869,0.698768,0.665179,0.638309,0.724751,0.669404,0.621264,0.634944];
mi_mine['0.15']['300']=[0.469698,0.478533,0.479095,0.476453,0.431019,0.456727,0.483906,0.427984,0.448415,0.422034];
mi_mine['0.15']['1000']=[0.469965,0.48667,0.47833,0.485876,0.437467,0.468248,0.48974,0.453284,0.461943,0.463758];
mi_mine['0.15']['3000']=[0.393518,0.394259,0.41724,0.408876,0.384743,0.399264,0.401066,0.398811,0.392354,0.398754,];

mi_mine['0.20']['100']=[0.828765,0.822127,0.786439,0.850564,0.832421,0.813622,0.874072,0.825797,0.782668,0.808035];
mi_mine['0.20']['300']=[0.766575,0.78069,0.780913,0.779168,0.722713,0.746616,0.788288,0.726178,0.749787,0.702157];
mi_mine['0.20']['1000']=[0.720635,0.753717,0.739297,0.758581,0.700884,0.723144,0.742484,0.707867,0.714021,0.723325];
mi_mine['0.20']['3000']=[0.71747,0.725319,0.750744,0.737445,0.698972,0.728054,0.716361,0.720159,0.724404,0.720279];

mi_mine['0.25']['100']=[0.926541,0.889946,0.83942,0.906052,0.870253,0.865385,0.9059,0.9166,0.808826,0.784709];
mi_mine['0.25']['300']=[1.210532,1.225471,1.239807,1.218741,1.146316,1.183945,1.250094,1.157939,1.175248,1.135232];
mi_mine['0.25']['1000']=[1.063205,1.098925,1.09459,1.113714,1.055808,1.07641,1.099182,1.050226,1.072573,1.078996];
mi_mine['0.25']['3000']=[1.060191,1.050327,1.085458,1.078863,1.039794,1.067552,1.057239,1.061282,1.054871,1.057308];


mi_neuralmi_base={};
mi_neuralmi_base['0.05']={}
mi_neuralmi_base['0.10']={}
mi_neuralmi_base['0.15']={}
mi_neuralmi_base['0.20']={}
mi_neuralmi_base['0.25']={}

mi_neuralmi_base['0.05']['100']=[-0.05999,0.005442,-0.006207,-0.098227,-0.102351,-0.155255,-0.015294,-0.054207,-0.045791,0.010799];
mi_neuralmi_base['0.05']['300']=[-0.00474,-0.00917,-0.011008,-0.014775,-0.00169,-0.052167,0.00047,-0.006722,-0.007807,0.004982];
mi_neuralmi_base['0.05']['1000']=[0.002081,0.020231,0.005954,-0.016902,0.004555,0.003146,0.002597,-0.005874,-0.025672,0.004714];
mi_neuralmi_base['0.05']['3000']=[0.015432,0.018511,0.018846,0.014535,0.025111,0.023986,0.023935,0.023487,0.024315,0.023187];

mi_neuralmi_base['0.10']['100']=[0.007148,0.010427,-0.000177,0.009565,-0.025534,0.002415,0.02351,0.020822,-0.038058,0.008791];
mi_neuralmi_base['0.10']['300']=[0.059331,0.122454,-0.000215,0.053814,0.034852,0.05654,0.088819,0.075004,0.065888,0.119071];
mi_neuralmi_base['0.10']['1000']=[0.137918,0.157054,0.112436,0.079029,0.152433,0.134357,0.12697,0.100166,0.104704,0.156043];
mi_neuralmi_base['0.10']['3000']=[0.162544,0.169554,0.144363,0.1541,0.156046,0.156971,0.173875,0.166605,0.150521,0.172735];

mi_neuralmi_base['0.15']['100']=[0.024821,0.131334,0.187364,0.055589,-0.015397,0.009518,0.205862,0.000923,-0.118205,0.221208];
mi_neuralmi_base['0.15']['300']=[0.252811,0.338505,0.208605,0.267525,0.246844,0.223852,0.285636,0.277567,0.247632,0.359599];
mi_neuralmi_base['0.15']['1000']=[0.38383,0.339836,0.323186,0.287697,0.356258,0.30679,0.302181,0.268259,0.310287,0.381487];
mi_neuralmi_base['0.15']['3000']=[0.384602,0.383527,0.363655,0.377273,0.383589,0.378105,0.393414,0.386234,0.35956,0.395244];

mi_neuralmi_base['0.20']['100']=[0.284202,0.385916,0.403484,0.299416,0.259838,0.303321,0.456002,0.276277,0.172708,0.451766];
mi_neuralmi_base['0.20']['300']=[0.484127,0.574075,0.470082,0.519215,0.474097,0.432276,0.519017,0.482225,0.509565,0.619389];
mi_neuralmi_base['0.20']['1000']=[0.670653,0.659474,0.620243,0.596945,0.6806,0.630908,0.641023,0.598691,0.608388,0.691769];
mi_neuralmi_base['0.20']['3000']=[0.674716,0.681086,0.651622,0.66773,0.675464,0.668484,0.686422,0.674675,0.658383,0.713155];

mi_neuralmi_base['0.25']['100']=[0.442709,0.493682,0.552426,0.383489,0.473905,0.392248,0.59507,0.373819,0.224978,0.671471];
mi_neuralmi_base['0.25']['300']=[0.839861,0.894729,0.793471,0.838534,0.831695,0.713545,0.80137,0.825203,0.848995,0.965104];
mi_neuralmi_base['0.25']['1000']=[1.037794,1.017137,0.96133,0.964497,1.027045,0.991094,0.965139,0.943284,0.969442,1.081452];
mi_neuralmi_base['0.25']['3000']=[1.007496,1.014612,0.985166,1.013987,0.996553,0.996621,1.020362,1.005289,0.982061,1.028481];


mi_neuralmi_meta={};
mi_neuralmi_meta['0.05']={}
mi_neuralmi_meta['0.10']={}
mi_neuralmi_meta['0.15']={}
mi_neuralmi_meta['0.20']={}
mi_neuralmi_meta['0.25']={}

mi_neuralmi_meta['0.05']['100']=[-0.019436,0.034123,-0.008134,-0.017015,0.006711,0.003433,-0.007279,0.026841,-0.000636,-0.015282];
mi_neuralmi_meta['0.05']['300']=[0.000421,0.007227,0.008565,-0.000702,-0.0008,-0.004914,-0.002247,-0.002495,0.005265,0.003813];
mi_neuralmi_meta['0.05']['1000']=[0.013,0.00635,0.004064,0.013301,0.008877,-0.003828,0.008875,0.003173,0.010011,0.014717];
mi_neuralmi_meta['0.05']['3000']=[0.029271,0.032091,0.019961,0.019942,0.029189,0.020127,0.027741,0.026965,0.025561,0.019525];

mi_neuralmi_meta['0.10']['100']=[0.013706,0.0471,0.034479,0.011193,0.045126,0.032678,0.012263,0.035437,0.025896,0.022137];
mi_neuralmi_meta['0.10']['300']=[0.06278,0.109434,0.085855,0.097595,0.090361,0.081156,0.087438,0.085867,0.111191,0.129754];
mi_neuralmi_meta['0.10']['1000']=[0.158544,0.146677,0.118912,0.126151,0.156643,0.119051,0.130524,0.119536,0.136719,0.176526];
mi_neuralmi_meta['0.10']['3000']=[0.160271,0.160027,0.146232,0.151197,0.156002,0.140534,0.155006,0.154864,0.147775,0.167292];

mi_neuralmi_meta['0.15']['100']=[0.053469,0.136922,0.118149,0.064267,0.068191,0.040256,0.063725,0.069548,0.034338,0.120437];
mi_neuralmi_meta['0.15']['300']=[0.293517,0.329356,0.224606,0.277835,0.242433,0.225444,0.291503,0.268218,0.259035,0.376388];
mi_neuralmi_meta['0.15']['1000']=[0.343619,0.347234,0.297361,0.294338,0.348726,0.334952,0.324563,0.28055,0.29841,0.373222];
mi_neuralmi_meta['0.15']['3000']=[0.386525,0.395918,0.371518,0.383418,0.387249,0.386968,0.405597,0.382408,0.380095,0.417419];

mi_neuralmi_meta['0.20']['100']=[0.272084,0.39802,0.374435,0.299092,0.285625,0.282715,0.410405,0.286689,0.216305,0.431586];
mi_neuralmi_meta['0.20']['300']=[0.534738,0.581609,0.457555,0.532951,0.537502,0.450053,0.543553,0.49,0.520894,0.636044];
mi_neuralmi_meta['0.20']['1000']=[0.700306,0.683058,0.643244,0.605195,0.680863,0.649302,0.625603,0.602424,0.646424,0.750913];
mi_neuralmi_meta['0.20']['3000']=[0.718343,0.725394,0.694068,0.709511,0.72383,0.704013,0.733428,0.714205,0.708245,0.745758];

mi_neuralmi_meta['0.25']['100']=[0.455855,0.528233,0.602638,0.503598,0.43704,0.551658,0.607195,0.458802,0.431255,0.660336];
mi_neuralmi_meta['0.25']['300']=[0.840306,0.913136,0.825767,0.846887,0.855057,0.830912,0.812687,0.844544,0.847421,0.980958];
mi_neuralmi_meta['0.25']['1000']=[1.109071,1.068665,1.001098,0.97618,1.071087,1.042551,1.028865,0.966385,1.03284,1.125637];
mi_neuralmi_meta['0.25']['3000']=[1.035659,1.034104,1.003521,1.015008,1.032258,1.021896,1.050865,1.027475,1.008512,1.058921];


mi_est={}
mi_est['0.05']=0.05
mi_est['0.10']=0.200
mi_est['0.15']=0.450
mi_est['0.20']=0.800
mi_est['0.25']=1.252

model={}
model['0.05']={}
model['0.10']={}
model['0.15']={}
model['0.20']={}
model['0.25']={}

model['0.05']['100']=(64,3)
model['0.05']['300']=(32,4)
model['0.05']['1000']=(64,3)
model['0.05']['3000']=(32,3)

model['0.10']['100']=(64,2)
model['0.10']['300']=(256,2)
model['0.10']['1000']=(64,2)
model['0.10']['3000']=(64,3)

model['0.15']['100']=(64,2)
model['0.15']['300']=(256,2)
model['0.15']['1000']=(32,2)
model['0.15']['3000']=(32,2)

model['0.20']['100']=(64,2)
model['0.20']['300']=(32,2)
model['0.20']['1000']=(32,2)
model['0.20']['3000']=(32,2)

model['0.25']['100']=(32,2)
model['0.25']['300']=(64,2)
model['0.25']['1000']=(256,2)
model['0.25']['3000']=(32,3)

#Generate table
for rho in []:#'0.05','0.10','0.15','0.20','0.25']:
	f=open('10D_gaussian_rho_%s.tex'%rho,'w');
	f.write('\\begin{table*}[t] \n');
	f.write('\\caption{10D Gaussian $\\rho=%s$} \n'%rho);
	f.write('\\centering \n')
	f.write('\\footnotesize \n')
	f.write('\\begin{tabular}{l | c c c c } \n')
	f.write('\\toprule \n')

	f.write('Approach & \\multicolumn{4}{c}{Number of samples}  \\\\ \n' )
	f.write(' & 200 & 600 & 2000 & 6000 \\\\ \n' )
	f.write('\\midrule \n')
	
	#Kraskov
	f.write('MI-Kraskov ')
	for dset_sz in ['100','300','1000','3000']:
		mi=mi_kraskov[rho][dset_sz];
		mi=sum(mi)/len(mi);
		f.write(' & %.3f '%mi);
	
	f.write('\\\\ \n')
	
	#MINE-f
	f.write('\\textit{MINE-f} ES ')
	for dset_sz in ['100','300','1000','3000']:
		nh=model[rho][dset_sz][0]
		nlayers=model[rho][dset_sz][1]
		mi=mi_mine[rho][dset_sz];
		mi=sum(mi)/len(mi);
		d=nh*1+nh+(nlayers-1)*(nh*nh+nh)+2;
		eps=math.sqrt(2*9*(d*math.log(16*0.1*1*math.sqrt(d)/3)+2*d*3+math.log(2/0.05))/float(dset_sz));
		if mi-eps>0:
			f.write('& \\textbf{%.3f $\\pm$ %.3f} '%(mi,eps));
		else:
			f.write('& %.3f $\\pm$ %.3f '%(mi,eps));
		
	
	f.write('\\\\ \n')
	
	
	#NeuralMI
	f.write('\\basealgo')
	for dset_sz in ['100','300','1000','3000']:
		mi=mi_neuralmi_base[rho][dset_sz];
		mi=sum(mi)/len(mi);
		epsA=(8*9*math.log(4/0.05)/float(dset_sz))**0.5;
		epsB=math.exp(3)*(2*math.log(4/0.05))**0.5/float(dset_sz);
		eps=max(epsA,epsB)
		if mi-eps>0:
			f.write('& \\textbf{%.3f $\\pm$ %.3f} '%(mi,eps));
		else:
			f.write('& %.3f $\\pm$ %.3f '%(mi,eps));
	
	f.write('\\\\ \n')
	
	
	#NeuralMI-meta
	f.write('\\metaalgo')
	for dset_sz in ['100','300','1000','3000']:
		try:
			mi=mi_neuralmi_meta[rho][dset_sz];
			mi=sum(mi)/len(mi);
		except:
			mi=0;
		
		epsA=(8*9*math.log(4/0.05)/float(dset_sz))**0.5;
		epsB=math.exp(3)*(2*math.log(4/0.05))**0.5/float(dset_sz);
		eps=max(epsA,epsB)
		if mi-eps>0:
			f.write('& \\textbf{%.3f $\\pm$ %.3f} '%(mi,eps));
		else:
			f.write('& %.3f $\\pm$ %.3f '%(mi,eps));
	
	
	f.write('\\\\ \n')
	
	#Ground Truth
	f.write('\\midrule \n')
	f.write('Ground Truth & \\multicolumn{4}{c}{%.3f} \\\\ \n'%mi_est[rho] )
	
	f.write('\\bottomrule \n')
	f.write('\\end{tabular} \n')
	f.write('\\label{table:10d_gaussian_rho%s} \n'%rho)
	f.write('\\end{table*} \n')
	f.close();




#Generate table
for rhos in [['0.05','0.10'],['0.15','0.20'],['0.25']]:
	
	srhos=''.join(['_%s'%rho for rho in rhos]);
	nrhos=len(rhos);
	f=open('10D_gaussian_rho%s.tex'%srhos,'w');
	f.write('\\begin{table*}[t] \n');
	f.write('\\caption{10D Gaussian $\\rho$} \n');
	f.write('\\centering \n')
	f.write('\\footnotesize \n')
	f.write('\\begin{tabular}{l %s } \n'%('| c c c c '*nrhos))
	f.write('\\toprule \n')
	
	f.write('Approach %s \\\\ \n'%(''.join(['& \\multicolumn{4}{c}{10D Gaussian $\\rho=%s$} '%rho for rho in rhos])) )
	f.write(' %s\\\\ \n'%('& 200 & 600 & 2000 & 6000 '*nrhos) )
	f.write('\\midrule \n')
	
	#Kraskov
	f.write('MI-Kraskov ')
	for rho in rhos:
		for dset_sz in ['100','300','1000','3000']:
			mi=mi_kraskov[rho][dset_sz];
			mi=sum(mi)/len(mi);
			f.write(' & %.3f '%mi);
	
	f.write('\\\\ \n')
	
	#MINE-f
	f.write('\\textit{MINE-f} ES ')
	for rho in rhos:
		for dset_sz in ['100','300','1000','3000']:
			nh=model[rho][dset_sz][0]
			nlayers=model[rho][dset_sz][1]
			mi=mi_mine[rho][dset_sz];
			mi=sum(mi)/len(mi);
			d=nh*1+nh+(nlayers-1)*(nh*nh+nh)+2;
			eps=math.sqrt(2*9*(d*math.log(16*0.1*1*math.sqrt(d)/3)+2*d*3+math.log(2/0.05))/float(dset_sz));
			if mi-eps>0:
				f.write('& \\textbf{%.3f $\\pm$ %.3f} '%(mi,eps));
			else:
				f.write('& %.3f $\\pm$ %.3f '%(mi,eps));
		
	
	f.write('\\\\ \n')
	
	
	#NeuralMI
	f.write('\\basealgo')
	for rho in rhos:
		for dset_sz in ['100','300','1000','3000']:
			mi=mi_neuralmi_base[rho][dset_sz];
			mi=sum(mi)/len(mi);
			epsA=(8*9*math.log(4/0.05)/float(dset_sz))**0.5;
			epsB=math.exp(3)*(2*math.log(4/0.05))**0.5/float(dset_sz);
			eps=max(epsA,epsB)
			if mi-eps>0:
				f.write('& \\textbf{%.3f $\\pm$ %.3f} '%(mi,eps));
			else:
				f.write('& %.3f $\\pm$ %.3f '%(mi,eps));
	
	f.write('\\\\ \n')
	
	
	#NeuralMI-meta
	f.write('\\metaalgo')
	for rho in rhos:
		for dset_sz in ['100','300','1000','3000']:
			try:
				mi=mi_neuralmi_meta[rho][dset_sz];
				mi=sum(mi)/len(mi);
			except:
				mi=0;
			
			epsA=(8*9*math.log(4/0.05)/float(dset_sz))**0.5;
			epsB=math.exp(3)*(2*math.log(4/0.05))**0.5/float(dset_sz);
			eps=max(epsA,epsB)
			if mi-eps>0:
				f.write('& \\textbf{%.3f $\\pm$ %.3f} '%(mi,eps));
			else:
				f.write('& %.3f $\\pm$ %.3f '%(mi,eps));
	
	
	f.write('\\\\ \n')
	
	#Ground Truth
	f.write('\\midrule \n')
	f.write('Ground Truth %s \\\\ \n'%(''.join(['& \\multicolumn{4}{c}{%.3f} '%mi_est[rho] for rho in rhos])) )
	
	f.write('\\bottomrule \n')
	f.write('\\end{tabular} \n')
	f.write('\\label{table:10d_gaussian_rho%s} \n'%srhos)
	f.write('\\end{table*} \n')
	f.close();




#Generate Figure
for rho in ['0.05','0.10','0.15','0.20','0.25']:
	fig=plt.figure(figsize=(13,2.8));
	ax=plt.gca()
	mi=mi_est[rho];
	ax.set_ylim([-0.35,mi+0.4])
	ax.axhline(mi,color='black')
	ax2=ax.twiny();
	offsetx=0;
	xticks=[];
	xticks2=[-5];
	xtick_labels=[];
	xtick_labels2=['10D Gaussian ρ=%s'%rho];
	for dset_sz in ['100','300','1000','3000']:
		nh=model[rho][dset_sz][0]
		nlayers=model[rho][dset_sz][1]
		#Kraskov
		x=numpy.asarray(range(10)).astype('float')+offsetx;
		y=numpy.asarray(mi_kraskov[rho][dset_sz]);
		plt.scatter(x,y,c=plt.cm.get_cmap('tab10')(0),marker='d');
		xticks.append(offsetx+5);
		xtick_labels.append('MI-Kraskov')
		
		#MINE
		x=numpy.asarray(range(10)).astype('float')+offsetx+15;
		y=numpy.asarray(mi_mine[rho][dset_sz]);
		d=nh*1+nh+(nlayers-1)*(nh*nh+nh)+2;
		eps=math.sqrt(2*9*(d*math.log(16*0.1*1*math.sqrt(d)/3)+2*d*3+math.log(2/0.05))/float(dset_sz));
		yerr=[eps for item in y];
		plt.scatter(x,y,c=plt.cm.get_cmap('tab10')(1),marker='d');
		plt.errorbar(x,y,yerr=yerr,fmt='none',ecolor=plt.cm.get_cmap('tab10')(1),elinewidth=0.5,capsize=2,marker='d')
		xticks.append(offsetx+20);
		xtick_labels.append('MINE-f ES')
		
		#base
		x=numpy.asarray(range(10)).astype('float')+offsetx+30;
		y=numpy.asarray(mi_neuralmi_base[rho][dset_sz]);
		epsA=(8*9*math.log(4/0.05)/float(dset_sz))**0.5;
		epsB=math.exp(3)*(2*math.log(4/0.05))**0.5/float(dset_sz);
		eps=max(epsA,epsB)
		yerr=[eps for item in y];
		plt.scatter(x,y,c=plt.cm.get_cmap('tab10')(2),marker='d');
		plt.errorbar(x,y,yerr=yerr,fmt='none',ecolor=plt.cm.get_cmap('tab10')(2),elinewidth=0.5,capsize=2,marker='d')
		xticks.append(offsetx+35);
		xtick_labels.append('NeuralMI')
		
		#meta
		try:
			x=numpy.asarray(range(10)).astype('float')+offsetx+45;
			y=numpy.asarray(mi_neuralmi_meta[rho][dset_sz]);
			plt.scatter(x,y,c=plt.cm.get_cmap('tab10')(3),marker='d');
			yerr=[eps for item in y];
			plt.errorbar(x,y,yerr=yerr,fmt='none',ecolor=plt.cm.get_cmap('tab10')(3),elinewidth=0.5,capsize=2,marker='d')
		except:
			pass;
		
		xticks.append(offsetx+50);
		xtick_labels.append('NeuralMI-meta')
		xticks2.append(offsetx+30);
		xtick_labels2.append('%d samples'%(int(dset_sz)*2));
		offsetx=offsetx+70;
	
	ax.set_xlim((-5,offsetx-15))
	ax2.set_xlim((-5,offsetx-15))
	ax.set_xticks(xticks)
	ax.set_xticklabels(xtick_labels,rotation=25)
	ax2.set_xticks(xticks2)
	ax2.set_xticklabels(xtick_labels2)
	ax.set_ylabel('Mutual Information (nats)')
	
	fig.tight_layout()
	fig.savefig('10D_rho%s.png'%rho);


==> images/plot_result_sine_wave.py <==


import numpy
import matplotlib.pyplot as plt
import math

mi_kraskov={};
mi_kraskov['20']={}
mi_kraskov['30']={}

mi_kraskov['20']['400']=[0.836407409,0.94112835,0.945747127,0.976968836,0.969930229,0.932844949,0.933962316,0.980346709,0.926709842,0.907550253];
mi_kraskov['20']['1000']=[1.558700248,1.493135786,1.521445212,1.510439639,1.530812828,1.553437219,1.480929764,1.575287231,1.534774371,1.518880806];

mi_kraskov['30']['400']=[0.58258095,0.705739688,0.615545364,0.671003614,0.578769455,0.601168021,0.492641936,0.580855722,0.525254944,0.563209823];
mi_kraskov['30']['1000']=[1.013268892,1.019393514,1.024098906,1.022586338,1.037247325,1.061365689,1.026136751,0.993649134,0.993728587,1.008139153];

mi_mine={};
mi_mine['20']={}
mi_mine['30']={}

mi_mine['20']['400']=[1.534644,1.633632,1.672057,1.759492,1.658702,1.834423,1.587127,1.798323,1.599878,1.822517];
mi_mine['20']['1000']=[1.831216,1.674003,1.823344,1.83743,1.818644,1.894488,1.756831,1.766864,1.816133,1.88899];

mi_mine['30']['400']=[0.897101,0.901461,0.824293,1.019705,0.906239,0.9865,0.997813,0.790671,1.107815,0.937777];
mi_mine['30']['1000']=[1.586282,1.599842,1.547866,1.641711,1.368447,1.514675,1.566981,1.549971,1.483373,1.443104];


mi_neuralmi_base={};
mi_neuralmi_base['20']={}
mi_neuralmi_base['30']={}

mi_neuralmi_base['20']['400']=[1.23314,1.27461,0.938999,1.115832,1.314011,1.260046,1.133964,1.210913,0.886906,1.122801];
mi_neuralmi_base['20']['1000']=[1.746914,1.681136,1.669852,1.716766,1.303564,1.619152,1.522919,1.671718,1.534009,1.35579];

mi_neuralmi_base['30']['400']=[0.846671,0.706959,0.605275,0.522319,0.761291,0.74638,0.827548,0.649347,0.895634,0.729871];
mi_neuralmi_base['30']['1000']=[1.330342,0.948526,1.104009,1.482764,1.367253,1.442964,1.39754,1.290712,1.182211,1.419448];


mi_neuralmi_meta={};
mi_neuralmi_meta['20']={}
mi_neuralmi_meta['30']={}

mi_neuralmi_meta['20']['400']=[1.631244,1.547627,1.632766,1.612833,1.465771,1.420014,1.460012,1.61407,1.406958,1.503638];
mi_neuralmi_meta['20']['1000']=[1.831415,1.782195,1.818333,1.816051,1.694092,1.825286,1.822619,1.774009,1.851887,1.711349];

mi_neuralmi_meta['30']['400']=[1.248695,1.260466,1.152996,1.166769,1.300351,1.30714,1.214464,1.354526,1.236117,1.159478];
mi_neuralmi_meta['30']['1000']=[1.551251,1.540285,1.609147,1.261011,1.46777,1.587938,1.361528,1.003053,1.318075,1.55863];

mi_est={}
mi_est['20']=2.303814
mi_est['30']=2.299208

model={}
model['20']={}
model['30']={}

model['20']['400']=(256,3)
model['20']['1000']=(256,4)

model['30']['400']=(256,4)
model['30']['1000']=(256,3)

#Generate table
f=open('sine_wave.tex','w');
f.write('\\begin{table*}[t] \n');
f.write('\\caption{Sine wave results} \n');
f.write('\\centering \n')
f.write('\\footnotesize \n')
f.write('\\begin{tabular}{l | c c | c c } \n')
f.write('\\toprule \n')

f.write(' & \\multicolumn{2}{c}{Sine wave $a=20$} & \\multicolumn{2}{c}{Sine wave $a=30$} \\\\ \n')
f.write('Number of samples & 800 & 2000 & 800 & 2000 \\\\ \n' )
f.write('\\midrule \n')

#Kraskov
f.write('MI-Kraskov ')
for rho in ['20','30']:
	for dset_sz in ['400','1000']:
		mi=mi_kraskov[rho][dset_sz];
		mi=sum(mi)/len(mi);
		f.write(' & %.3f '%mi);

f.write('\\\\ \n')

#MINE-f
f.write('\\textit{MINE-f} ES ')
for rho in ['20','30']:
	for dset_sz in ['400','1000']:
		nh=model[rho][dset_sz][0]
		nlayers=model[rho][dset_sz][1]
		mi=mi_mine[rho][dset_sz];
		mi=sum(mi)/len(mi);
		d=nh*1+nh+(nlayers-1)*(nh*nh+nh)+2;
		eps=math.sqrt(2*9*(d*math.log(16*0.1*1*math.sqrt(d)/3)+2*d*3+math.log(2/0.05))/float(dset_sz));
		if mi-eps>0:
			f.write('& \\textbf{%.3f $\\pm$ %.3f} '%(mi,eps));
		else:
			f.write('& %.3f $\\pm$ %.3f '%(mi,eps));
	

f.write('\\\\ \n')


#NeuralMI
f.write('\\basealgo')
for rho in ['20','30']:
	for dset_sz in ['400','1000']:
		mi=mi_neuralmi_base[rho][dset_sz];
		mi=sum(mi)/len(mi);
		epsA=(8*9*math.log(4/0.05)/float(dset_sz))**0.5;
		epsB=math.exp(3)*(2*math.log(4/0.05))**0.5/float(dset_sz);
		eps=max(epsA,epsB)
		if mi-eps>0:
			f.write('& \\textbf{%.3f $\\pm$ %.3f} '%(mi,eps));
		else:
			f.write('& %.3f $\\pm$ %.3f '%(mi,eps));

f.write('\\\\ \n')


#NeuralMI-meta
f.write('\\metaalgo')
for rho in ['20','30']:
	for dset_sz in ['400','1000']:
		try:
			mi=mi_neuralmi_meta[rho][dset_sz];
			mi=sum(mi)/len(mi);
		except:
			mi=0;
		
		epsA=(8*9*math.log(4/0.05)/float(dset_sz))**0.5;
		epsB=math.exp(3)*(2*math.log(4/0.05))**0.5/float(dset_sz);
		eps=max(epsA,epsB)
		if mi-eps>0:
			f.write('& \\textbf{%.3f $\\pm$ %.3f} '%(mi,eps));
		else:
			f.write('& %.3f $\\pm$ %.3f '%(mi,eps));


f.write('\\\\ \n')

#Ground Truth
f.write('\\midrule \n')
f.write('Ground Truth (est.) & \\multicolumn{2}{c}{%.3f} & \\multicolumn{2}{c}{%.3f} \\\\ \n'%(mi_est['20'],mi_est['30']) )

f.write('\\bottomrule \n')
f.write('\\end{tabular} \n')
f.write('\\label{table:sine_wave} \n')
f.write('\\end{table*} \n')
f.close();



#Generate Figure
for rho in ['20','30']:
	fig=plt.figure(figsize=(13,2.5));
	ax=plt.gca()
	mi=mi_est[rho];
	ax.set_ylim([-0.35,mi+0.4])
	ax.axhline(mi,color='black',linestyle='--')
	ax2=ax.twiny();
	offsetx=0;
	xticks=[];
	xticks2=[-5];
	xtick_labels=[];
	xtick_labels2=['sine wave a=%s'%rho];
	for dset_sz in ['400','1000']:
		nh=model[rho][dset_sz][0]
		nlayers=model[rho][dset_sz][1]
		#Kraskov
		x=numpy.asarray(range(10)).astype('float')+offsetx;
		y=numpy.asarray(mi_kraskov[rho][dset_sz]);
		plt.scatter(x,y,c=plt.cm.get_cmap('tab10')(0),marker='d');
		xticks.append(offsetx+5);
		xtick_labels.append('MI-Kraskov')
		
		#MINE
		x=numpy.asarray(range(10)).astype('float')+offsetx+15;
		y=numpy.asarray(mi_mine[rho][dset_sz]);
		d=nh*1+nh+(nlayers-1)*(nh*nh+nh)+2;
		eps=math.sqrt(2*9*(d*math.log(16*0.1*1*math.sqrt(d)/3)+2*d*3+math.log(2/0.05))/float(dset_sz));
		yerr=[eps for item in y];
		plt.scatter(x,y,c=plt.cm.get_cmap('tab10')(1),marker='d');
		plt.errorbar(x,y,yerr=yerr,fmt='none',ecolor=plt.cm.get_cmap('tab10')(1),elinewidth=0.5,capsize=2,marker='d')
		xticks.append(offsetx+20);
		xtick_labels.append('MINE-f ES')
		
		#base
		x=numpy.asarray(range(10)).astype('float')+offsetx+30;
		y=numpy.asarray(mi_neuralmi_base[rho][dset_sz]);
		epsA=(8*9*math.log(4/0.05)/float(dset_sz))**0.5;
		epsB=math.exp(3)*(2*math.log(4/0.05))**0.5/float(dset_sz);
		eps=max(epsA,epsB)
		yerr=[eps for item in y];
		plt.scatter(x,y,c=plt.cm.get_cmap('tab10')(2),marker='d');
		plt.errorbar(x,y,yerr=yerr,fmt='none',ecolor=plt.cm.get_cmap('tab10')(2),elinewidth=0.5,capsize=2,marker='d')
		xticks.append(offsetx+35);
		xtick_labels.append('NeuralMI')
		
		#meta
		try:
			x=numpy.asarray(range(10)).astype('float')+offsetx+45;
			y=numpy.asarray(mi_neuralmi_meta[rho][dset_sz]);
			plt.scatter(x,y,c=plt.cm.get_cmap('tab10')(3),marker='d');
			yerr=[eps for item in y];
			plt.errorbar(x,y,yerr=yerr,fmt='none',ecolor=plt.cm.get_cmap('tab10')(3),elinewidth=0.5,capsize=2,marker='d')
		except:
			pass;
		
		xticks.append(offsetx+50);
		xtick_labels.append('NeuralMI-meta')
		xticks2.append(offsetx+30);
		xtick_labels2.append('%d samples'%(int(dset_sz)*2));
		offsetx=offsetx+70;
	
	ax.set_xlim((-5,offsetx-15))
	ax2.set_xlim((-5,offsetx-15))
	ax.set_xticks(xticks)
	ax.set_xticklabels(xtick_labels)
	ax2.set_xticks(xticks2)
	ax2.set_xticklabels(xtick_labels2)
	ax.set_ylabel('Mutual Information (nats)')
	
	fig.savefig('sine_wave_rho%s.png'%rho);

